Planning, Inference and Pragmatics in Sequential Language Games

We study sequential language games in which two players, each with private information, communicate to achieve a common goal. In such games, a successful player must (i) infer the partner's private information from the partner's messages, (ii) generate messages that are most likely to help with the goal, and (iii) reason pragmatically about the partner's strategy. We propose a model that captures all three characteristics and demonstrate their importance in capturing human behavior on a new goal-oriented dataset we collected using crowdsourcing.

==> figures.js <==
// For node.js
require('./sfig/internal/sfig.js');
require('./sfig/internal/Graph.js');
require('./sfig/internal/RootedTree.js');
require('./sfig/internal/metapost.js');
require('./sfig/internal/seedrandom.js');
require('./utils.js');

Text.defaults.setProperty('font', 'Times New Roman');  // For the paper

prez.addSlide(framework().id('framework'));

// For node.js: output PDF (you must have Metapost installed).
prez.writePdf({outPrefix: 'figures', combine: false});

